Overbooking with bounded loss

We study a classical problem in revenue management: quantity-based single-resource revenue management with no-shows. In this problem, a firm observes a sequence of $T$ customers requesting a service. Each arrival is drawn independently from a known distribution of $k$ different types, and the firm needs to decide irrevocably whether to accept or reject requests in an online fashion. The firm has a capacity of resources $B$, and wants to maximize its profit. Each accepted service request yields a type-dependent revenue and has a type-dependent probability of requiring a resource once all arrivals have occurred (or, be a no-show). If the number of accepted arrivals that require a resource at the end of the horizon is greater than $B$, the firm needs to pay a fixed compensation for each service request that it cannot fulfill. With a clairvoyant, that knows all arrivals ahead of time, as a benchmark, we provide an algorithm with a uniform additive loss bound, i.e., its expected loss is independent of $T$. This improves upon prior works achieving $\Omega(\sqrt{T})$ guarantees.

==> example.m <==
rand('seed',0); 
randn('seed',0);

m = 1000;
n = 3000;
p = 10/n;

x0 = sprandn(n,1,p);
A = randn(m,n);
A = A*spdiags(1./sqrt(sum(A.^2))',0,n,n);
b = A*x0 + sqrt(0.001)*randn(m,1);

tic
cvx_begin
    variable x(n)
    minimize(0.5*sum_square(A*x - b) + norm(x,1))
cvx_end
toc

prox_f = @(v,lambda) (1/(1 + lambda))*(v - b) + b;
prox_g = @(v,lambda) max(0, v - lambda) - max(0, -v - lambda);
x_admm = admm(prox_f, prox_g, A);

